An Empirical Evaluation of Sequence-Tagging Trainers

The task of assigning label sequences to a set of observed sequences is common in computational linguistics. Several models for sequence labeling have been proposed over the last few years. Here, we focus on discriminative models for sequence labeling. Many batch and online (updating model parameters after visiting each example) learning algorithms have been proposed in the literature. On large datasets, online algorithms are preferred as batch learning methods are slow. These online algorithms were designed to solve either a primal or a dual problem. However, there has been no systematic comparison of these algorithms in terms of their speed, generalization performance (accuracy/likelihood) and their ability to achieve steady state generalization performance fast. With this aim, we compare different algorithms and make recommendations, useful for a practitioner. We conclude that the selection of an algorithm for sequence labeling depends on the evaluation criterion used and its implementation simplicity.

==> amssymb.mac <==
%% Decimal-to-hex digit converter %%
%%
\def\hexdigit#1{\ifnum#1<10 \number#1\else
\ifnum#1=10 A\else\ifnum#1=11 B\else\ifnum#1=12 C\else
\ifnum#1=13 D\else\ifnum#1=14 E\else\ifnum#1=15 F\fi
\fi\fi\fi\fi\fi\fi}
%% Define the AMS Math Symbols Family %%
%%
\font\tenmsam=msam10 at 11pt
\font\sevenmsam=msam8
\font\fivemsam=msam6
\newfam\msafam
\textfont\msafam=\tenmsam
\scriptfont\msafam=\sevenmsam
\scriptscriptfont\msafam=\fivemsam
\def\mathsymb{\fam=\msafam \tenmsam}
%%
%% Define the AMS Blackboard Bold Family %%
%%
\font\tenmsbm=msbm10 at 11pt
\font\sevenmsbm=msbm8
\font\fivemsbm=msbm6
\newfam\msbfam
\textfont\msbfam=\tenmsbm
\scriptfont\msbfam=\sevenmsbm
\scriptscriptfont\msbfam=\fivemsbm
\def\mathbb{\fam=\msbfam \tenmsbm}
%%
%% Define the Euler Fraktur (Gothic) Family %%
%%
\font\teneufm=eufm10 at 11pt
\font\seveneufm=eufm8
\font\fiveeufm=eufm6
\newfam\eufrakfam
\textfont\eufrakfam=\teneufm
\scriptfont\eufrakfam=\seveneufm
\scriptscriptfont\eufrakfam=\fiveeufm
\def\mathfrak{\fam=\eufrakfam \teneufm}
\def\gothic{\fam=\eufrakfam \teneufm}
%%
%% Commonly occurring sets of numbers %%
\mathchardef\cc="0\hexdigit\msbfam43% Set of complex numbers
\mathchardef\ff="0\hexdigit\msbfam46% finite field
\def\ffp{\mathord{\ff_{p}}}% finite field with p elements
\def\ffq{\mathord{\ff_{q}}}% finite field with q elements
\def\ffpn#1{\mathord{\ff_{p^{#1}}}}% finite field with power of p elements
\def\ffqn#1{\mathord{\ff_{q^{#1}}}}% finite field with power of q elements
\mathchardef\ii="0\hexdigit\msbfam49% Set of integers
\def\iiplus{\mathord{\ii^+_{\vphantom{0}}}}% set of positive integers
\def\iiminus{\mathord{\ii^-_{\vphantom{0}}}}% set of negative integers
\mathchardef\nn="0\hexdigit\msbfam4E% Set of natural numbers
\mathchardef\pp="0\hexdigit\msbfam50% Set of prime numbers
\mathchardef\QQ="0\hexdigit\msbfam51% Set of rational numbers
\def\QQplus{\mathord{\QQ^+_{\vphantom{0}}}}% set of positive rationals
\def\QQminus{\mathord{\QQ^-_{\vphantom{0}}}}% set of negative rationals
\mathchardef\rr="0\hexdigit\msbfam52% Set of real numbers
\def\rrplus{\mathord{\rr^+_{\vphantom{0}}}}% set of positive real numbers
\def\rrminus{\mathord{\rr^-_{\vphantom{0}}}}% set of negative real numbers
\mathchardef\zz="0\hexdigit\msbfam5A% Set of integers
\def\zzplus{\mathord{\zz^+_{\vphantom{0}}}}% set of positive integers
\def\zzminus{\mathord{\zz^-_{\vphantom{0}}}}% set of negative integers
%% Miscellaneous mathematical symbols %%
%% Boxes, triangles etc. (Spacing class: mathbin) %%
\mathchardef\boxdot="2\hexdigit\msafam00
\mathchardef\boxplus="2\hexdigit\msafam01
\mathchardef\boxtimes="2\hexdigit\msafam02
\mathchardef\boxline="2\hexdigit\msafam0C
\mathchardef\emptybox="2\hexdigit\msafam03
\mathchardef\filledbox="2\hexdigit\msafam04
\mathchardef\emptydiamond="2\hexdigit\msafam06
\mathchardef\filleddiamond="2\hexdigit\msafam07
\mathchardef\emptytriangleleft="2\hexdigit\msafam43
\mathchardef\emptytriangleright="2\hexdigit\msafam42
\mathchardef\emptytriangleup="2\hexdigit\msafam4D
\mathchardef\emptytriangledown="2\hexdigit\msafam4F
\mathchardef\filledtriangleleft="2\hexdigit\msafam4A
\mathchardef\filledtriangleright="2\hexdigit\msafam49
\mathchardef\filledtriangleup="2\hexdigit\msafam4E
\mathchardef\filledtriangledown="2\hexdigit\msafam48
\mathchardef\ostar="2\hexdigit\msafam7E
\mathchardef\ocircle="2\hexdigit\msafam7D
\mathchardef\odash="2\hexdigit\msafam7F
%% Relations: Class mathrel %%
\mathchardef\eqlt="3\hexdigit\msafam30
\mathchardef\eqgt="3\hexdigit\msafam31
\mathchardef\lteq="3\hexdigit\msafam35
\mathchardef\gteq="3\hexdigit\msafam3D
\mathchardef\levar="3\hexdigit\msafam36
\mathchardef\gevar="3\hexdigit\msafam3E
\mathchardef\ltgt="3\hexdigit\msafam37
\mathchardef\gtlt="3\hexdigit\msafam3F
\mathchardef\ltneq="3\hexdigit\msbfam08
\mathchardef\gtneq="3\hexdigit\msbfam09
\mathchardef\lteqgt="3\hexdigit\msafam53
\mathchardef\gteqlt="3\hexdigit\msafam54
\mathchardef\lll="3\hexdigit\msafam6E
\mathchardef\ggg="3\hexdigit\msafam6F
\mathchardef\succeqvar="3\hexdigit\msafam3C
\mathchardef\predeqvar="3\hexdigit\msafam34
\mathchardef\eqsucc="3\hexdigit\msafam33
\mathchardef\eqpred="3\hexdigit\msafam32
\mathchardef\sqsubset="3\hexdigit\msafam40
\mathchardef\sqsupset="3\hexdigit\msafam41
\mathchardef\subseteqvar="3\hexdigit\msafam6A
\mathchardef\supseteqvar="3\hexdigit\msafam6B
\mathchardef\subsetneq="3\hexdigit\msbfam20
\mathchardef\supsetneq="3\hexdigit\msbfam21
\mathchardef\subsetneqvar="3\hexdigit\msbfam24
\mathchardef\supsetneqvar="3\hexdigit\msbfam25
\mathchardef\dotplus="3\hexdigit\msafam75
\mathchardef\definedas="3\hexdigit\msafam2C
%% Arrows: Class mathrel %%
\mathchardef\doubleleftarrow="3\hexdigit\msafam12
\mathchardef\doublerightarrow="3\hexdigit\msafam13
\mathchardef\doubleuparrow="3\hexdigit\msafam14
\mathchardef\doubledownarrow="3\hexdigit\msafam15
\mathchardef\upharpoonleft="3\hexdigit\msafam18
\mathchardef\upharpoonright="3\hexdigit\msafam16
\mathchardef\downharpoonleft="3\hexdigit\msafam19
\mathchardef\downharpoonright="3\hexdigit\msafam17
\mathchardef\leftleftarrow="3\hexdigit\msafam11
\mathchardef\rightrightarrow="3\hexdigit\msafam10
\mathchardef\leftrightarrow="3\hexdigit\msafam1C
\mathchardef\rightleftarrow="3\hexdigit\msafam1D
\mathchardef\upleftarrow="3\hexdigit\msafam1E
\mathchardef\uprightarrow="3\hexdigit\msafam1F
\mathchardef\crookedarrow="3\hexdigit\msafam20
\mathchardef\crookeddoublearrow="3\hexdigit\msafam21
\mathchardef\knottedleftarrow="3\hexdigit\msafam22
\mathchardef\knottedrightarrow="3\hexdigit\msafam23
\mathchardef\shortleftarrow="3\hexdigit\msafam4C
\mathchardef\shortrightarrow="3\hexdigit\msafam4B
\mathchardef\fatleftarrow="3\hexdigit\msafam57
\mathchardef\fatrightarrow="3\hexdigit\msafam56
\mathchardef\arcleftarrow="3\hexdigit\msbfam78
\mathchardef\arcrightarrow="3\hexdigit\msbfam79
\mathchardef\cwcirclearrow="3\hexdigit\msafam08
\mathchardef\ccwcirclearrow="3\hexdigit\msafam09
%% Other notations %%
\mathchardef\endofproof="0\hexdigit\msafam03
\mathchardef\Endofproof="0\hexdigit\msafam04
\mathchardef\endofproofvar="0\hexdigit\msafam43
\mathchardef\Endofproofvar="0\hexdigit\msafam4A
\mathchardef\since="0\hexdigit\msafam2A
\mathchardef\therefore="0\hexdigit\msafam29
\mathchardef\tick="0\hexdigit\msafam58
\mathchardef\yen="0\hexdigit\msafam55
\mathchardef\filledstar="0\hexdigit\msafam46
\def\registered{{\mathsymb\char"72}}


